Affine Body Dynamics: Fast, Stable & Intersection-free Simulation of Stiff Materials

Simulating stiff materials in applications where deformations are either not significant or can safely be ignored is a pivotal task across fields. Rigid body modeling has thus long remained a fundamental tool and is, by far, the most popular simulation strategy currently employed for modeling stiff solids. At the same time, numerical models of a rigid body continue to pose a number of known challenges and trade-offs including intersections, instabilities, inaccuracies, and/or slow performances that grow with contact-problem complexity. In this paper we revisit this problem and present ABD, a simple and highly effective affine body dynamics framework, which significantly improves state-of-the-art stiff simulations. We trace the challenges in the rigid-body IPC (incremental potential contact) method to the necessity of linearizing piecewise-rigid (SE(3)) trajectories and subsequent constraints. ABD instead relaxes the unnecessary (and unrealistic) constraint that each body's motion be exactly rigid with a stiff orthogonality potential, while preserving the rigid body model's key feature of a small coordinate representation. In doing so ABD replaces piecewise linearization with piecewise linear trajectories. This, in turn, combines the best from both parties: compact coordinates ensure small, sparse system solves, while piecewise-linear trajectories enable efficient and accurate constraint (contact and joint) evaluations. Beginning with this simple foundation, ABD preserves all guarantees of the underlying IPC model e.g., solution convergence, guaranteed non-intersection, and accurate frictional contact. Over a wide range and scale of simulation problems we demonstrate that ABD brings orders of magnitude performance gains (two- to three-order on the CPU and an order more utilizing the GPU, which is 10,000x speedups) over prior IPC-based methods with a similar or higher simulation quality.

==> genPDF.py <==
import subprocess
import sys

paperName = 'main'
if len(sys.argv) > 1:
    paperName = sys.argv[1]
print('generating ' + paperName + '.pdf ...')
runCommand = (
    'pdflatex ' + paperName + '\nbibtex ' + paperName + '\npdflatex ' + paperName + '\npdflatex ' + paperName)
subprocess.call([runCommand], shell=True)


==> removeComments.py <==
import subprocess
import sys

paperName = 'main'
if len(sys.argv) > 1:
    paperName = sys.argv[1]

file1 = open(paperName + '.tex', 'r')
Lines = file1.readlines()
newLines = []
for line in Lines:
    if line[0] != '%': # comments starting from middle of line are not handled
        newLines += line
file1.close()

file2 = open(paperName + '.tex', 'w')
file2.writelines(newLines)
file2.close()
